Quantitative surface approximations for Maxwell scattering in nonlocal plasmonics

We establish quantitative surface approximations for Maxwell scattering by a fixed collection of smooth, separated metallic particles described by the hard-wall generalized nonlocal optical response (GNOR) model. As the ratio $\eta$ of the reference screening length to the particle size tends to zero, regularized first-order and second-order transmission conditions approximate the electric far-field operator with errors $O(\eta^2)$ and $O(\eta^3)$, respectively. The estimates retain retardation and are uniform on compact subplasma frequency intervals with fixed positive damping and for a bounded dimensionless diffusion-to-pressure ratio. The proof combines exact elimination of the longitudinal field, a uniform weak bound for its boundary density, and smoothing by exterior observations. The same error orders hold for fields observed at a fixed positive distance from the particles. We also justify thin-coating representations on bounded tangential wave-number ranges for a planar interface and on fixed finite spherical angular subspaces. For each fixed quasistatic spherical multipole with a simple local pole, the first- and second-order models approximate the pole and its residue with errors $O(\eta^2)$ and $O(\eta^3)$, respectively.

==> anc/verify_gnor_convergence.py <==
#!/usr/bin/env python3
"""Reproduce GNOR retarded-mode, quasistatic-pole, and residue checks.

Run: python3 verify_gnor_convergence.py
Requires numpy, scipy, mpmath, and verify_spherical_convergence.py.
Writes CSV data and a numerical summary beside this script. The retarded
calculation uses the same matching convention and shell solver as the
hydrodynamic check. Poles and residues use 65 decimal digits.
"""
from pathlib import Path
import numpy as np
import mpmath as mp
import verify_spherical_convergence as hd

ROOT=Path(__file__).resolve().parent
ETAS=np.logspace(-4,-2,9)

def retarded_check():
    rows=[]
    slopes=[]
    for diff in (0,1,4):
        sd=np.sqrt(hd.S**2/(1+diff*(hd.GAMMA-1j*hd.Z)))
        errors=[]
        for eta in ETAS:
            exact=hd.scattered(hd.IDENTITY+(1-1/hd.EPS)*hd.ntd_eigenvalue(eta,sd)*hd.B)
            rl=1/(1+eta*hd.LAM)
            n1=eta/sd*rl
            n2=eta/sd*(2*rl-rl**2)+eta**2/sd**2*rl**2
            b0=eta/(hd.S**2*sd)
            values=(hd.scattered(hd.IDENTITY+(1-1/hd.EPS)*n1*hd.B),
                    hd.scattered(hd.IDENTITY+(1-1/hd.EPS)*n2*hd.B),
                    hd.scattered(hd.anisotropic_transfer(eta,eta,b0)),
                    hd.scattered(hd.isotropic_transfer(eta,.2*eta**2,b0)))
            err=[abs(value-exact) for value in values]
            errors.append(err)
            rows.append([diff,eta,*err])
        errors=np.array(errors)
        rate=[np.polyfit(np.log(ETAS[:5]),np.log(errors[:5,j]),1)[0] for j in range(4)]
        if not np.all(np.abs(np.array(rate)-[2,3,2,2])<.02):
            raise AssertionError(f'Unexpected retarded rates at diffusion {diff}: {rate}')
        slopes.append([diff,*rate])
    np.savetxt(ROOT/'gnor_convergence_data.csv',rows,delimiter=',',
               header='diff,eta,first_surface,second_surface,anisotropic,isotropic',comments='')
    np.savetxt(ROOT/'gnor_convergence_slopes.csv',slopes,delimiter=',',
               header='diff,first_surface,second_surface,anisotropic,isotropic',comments='')
    return ['Retarded TM dipole: first surface, second surface, anisotropic, isotropic']+[
        f'diff={int(row[0])}: '+', '.join(f'{x:.6f}' for x in row[1:]) for row in slopes]

def material(z,diff,gamma):
    omega=z*(z+mp.j*gamma)
    eps=1-1/omega
    sd=mp.sqrt((1-omega)/(1+diff*(gamma-mp.j*z)))
    return eps,sd

def eigenvalue(z,eta,l,diff,gamma,model):
    eps,sd=material(z,diff,gamma)
    rl=1/(1+eta*l*(l+1))
    if model=='first':
        return eta/sd*rl
    if model=='second':
        return eta/sd*(2*rl-rl**2)+eta**2/sd**2*rl**2
    q=sd/eta
    ratio=mp.besseli(l-mp.mpf('.5'),q)/mp.besseli(l+mp.mpf('.5'),q)
    return 1/(q*ratio-(l+1))

def denominator(z,eta,l,diff,gamma,model):
    eps,_=material(z,diff,gamma)
    nu=eigenvalue(z,eta,l,diff,gamma,model)
    return l*eps+l+1+l*(l+1)*(eps-1)*nu

def pole_and_residue(eta,l,diff,gamma,model):
    z0=(-mp.j*gamma+mp.sqrt(4*mp.mpf(l)/(2*l+1)-gamma**2))/2
    root=mp.findroot(lambda z:denominator(z,eta,l,diff,gamma,model),
                     (z0,z0+eta),tol=mp.mpf('1e-58'))
    eps,_=material(root,diff,gamma)
    nu=eigenvalue(root,eta,l,diff,gamma,model)
    numerator=-l*(eps-1)*(1-l*nu)
    derivative=mp.diff(lambda z:denominator(z,eta,l,diff,gamma,model),root)
    return root,numerator/derivative

def spectral_check():
    mp.mp.dps=65
    gamma=mp.mpf('.08')
    lines=['Quasistatic pole and residue checks (65 decimal digits):']
    rows=[]
    for l,diff in ((1,1),(2,4)):
        errors=[]
        for value in ETAS:
            eta=mp.mpf(str(value))
            exact=pole_and_residue(eta,l,diff,gamma,'exact')
            first=pole_and_residue(eta,l,diff,gamma,'first')
            second=pole_and_residue(eta,l,diff,gamma,'second')
            err=[float(abs(first[0]-exact[0])),float(abs(second[0]-exact[0])),
                 float(abs(first[1]-exact[1])),float(abs(second[1]-exact[1]))]
            errors.append(err)
            rows.append([l,diff,float(eta),*err])
        errors=np.array(errors)
        rate=[np.polyfit(np.log(ETAS[:5]),np.log(errors[:5,j]),1)[0] for j in range(4)]
        if not np.all(np.abs(np.array(rate)-[2,3,2,3])<.01):
            raise AssertionError(f'Unexpected spectral rates for {(l,diff)}: {rate}')
        lines.append(f'l={l}, diff={diff}: pole 1, pole 2, residue 1, residue 2: '+
                     ', '.join(f'{r:.6f}' for r in rate))
    np.savetxt(ROOT/'gnor_poles_residues.csv',rows,delimiter=',',
               header='l,diff,eta,first_pole,second_pole,first_residue,second_residue',comments='')
    l,diff=1,1
    z0=mp.sqrt(mp.mpf(l)/(2*l+1))
    shift=mp.sqrt(l*(l+1))*mp.sqrt(1-mp.j*diff*z0)/2
    error=[]
    for value in ETAS[:5]:
        eta=mp.mpf(str(value))
        pole,_=pole_and_residue(eta,l,diff,mp.mpf(0),'exact')
        error.append(float(abs(pole-z0-eta*shift)))
    rate=np.polyfit(np.log(ETAS[:5]),np.log(error),1)[0]
    assert abs(rate-2)<.02
    lines.append(f'Collisionless complex-shift remainder slope: {rate:.6f}')
    lines.append('All rates meet the stated tolerances.')
    return lines

if __name__=='__main__':
    lines=retarded_check()+spectral_check()
    (ROOT/'gnor_convergence_summary.txt').write_text('\n'.join(lines)+'\n')
    print('\n'.join(lines))


==> anc/verify_spherical_convergence.py <==
#!/usr/bin/env python3
"""Reproduce the retarded TM dipole experiment in the manuscript.

Requirements: Python 3, numpy, scipy. Run from any directory:
    python3 verify_spherical_convergence.py
Outputs convergence_data.csv, convergence_summary.txt,
convergence_fragment.tex, and resonant_dipole.csv beside this file.
All amplitudes refer to the regular/outgoing states at the unit sphere.
"""
from pathlib import Path
import numpy as np
from scipy.integrate import solve_ivp
from scipy.optimize import newton
from scipy.special import spherical_jn, spherical_yn, ive

ROOT = Path(__file__).resolve().parent
Z, GAMMA, SIGMA, L = 0.55, 0.08, 2.0, 1
KAPPA = SIGMA * Z
EPS = 1 - 1 / (Z * (Z + 1j * GAMMA))
S = np.sqrt(1 - Z * (Z + 1j * GAMMA))
LAM = L * (L + 1)
IDENTITY = np.eye(2, dtype=complex)
B = np.array([[0, 0], [LAM, 0]], dtype=complex)

def state(wave_number, permittivity=1, outgoing=False):
    f = spherical_jn(L, wave_number)
    df = spherical_jn(L, wave_number, derivative=True)
    if outgoing:
        f += 1j * spherical_yn(L, wave_number)
        df += 1j * spherical_yn(L, wave_number, derivative=True)
    return np.array([f, (f + wave_number * df) / permittivity])

CORE = state(KAPPA * np.sqrt(EPS), EPS)
REGULAR = state(KAPPA)
OUTGOING = state(KAPPA, outgoing=True)

def scattered(transfer, core=CORE, regular=REGULAR, outgoing=OUTGOING):
    mat = np.column_stack((outgoing, -transfer @ core))
    return np.linalg.solve(mat, -regular)[0]

def ntd_eigenvalue(eta, screening=S):
    """i_l(Q)/(Q i_l'(Q)), using scaled I to avoid overflow."""
    q = screening / eta
    ratio = ive(L - 0.5, q) / ive(L + 0.5, q)
    return 1 / (q * ratio - (L + 1))

def generator(r, tangent, normal):
    return np.array([[0, tangent],
                     [LAM / (normal * r * r) - KAPPA**2, 0]],
                    dtype=complex)

def propagate(r0, r1, tangent, normal, rtol=3e-13, atol=3e-15, span=None):
    # Pass the known shell thickness explicitly to avoid cancellation in
    # (1+h)-1 when h is very small and the normal coefficient degenerates.
    span = r1 - r0 if span is None else span
    def rhs(t, y):
        r = r0 + span * t
        return (span * generator(r, tangent, normal) @ y.reshape(2, 2)).ravel()
    result = solve_ivp(rhs, (0, 1), IDENTITY.ravel(), method='DOP853',
                       rtol=rtol, atol=atol)
    if not result.success:
        raise RuntimeError(result.message)
    return result.y[:, -1].reshape(2, 2)

def anisotropic_transfer(eta, h, b0=None):
    b0 = eta / S**3 if b0 is None else b0
    return (propagate(1+h, 1, 1, 1, span=-h) @
            propagate(1, 1+h, 1, h/(h+b0), span=h))

def isotropic_transfer(eta, h, b0=None):
    b0 = eta / S**3 if b0 is None else b0
    coat = h / (b0 + h / EPS)
    return (propagate(1-h, 1, coat, coat, span=h) @
            propagate(1, 1-h, EPS, EPS, span=-h))

def taylor_coefficients(core=CORE, regular=REGULAR, outgoing=OUTGOING):
    """Taylor coefficients of M(b)^(-1)rhs; no fit to exact HD data."""
    m0 = np.column_stack((outgoing, -core))
    m1 = np.column_stack((np.zeros(2), -B @ core))
    x0 = np.linalg.solve(m0, -regular)
    x1 = np.linalg.solve(m0, -m1 @ x0)
    x2 = np.linalg.solve(m0, -m1 @ x1)
    return x0[0], x1[0], x2[0]

def resonant_dipole():
    """Compare the two first-order models at the real part of a retarded pole."""
    gamma, sigma = 0.005, 0.35

    def pole_equation(z):
        kappa = sigma * z
        eps = 1 - 1 / (z * (z + 1j * gamma))
        core = state(kappa * np.sqrt(eps), eps)
        outgoing = state(kappa, outgoing=True)
        return np.linalg.det(np.column_stack((outgoing, -core)))

    pole = newton(pole_equation, 0.57 - 0.004j, tol=1e-13)
    z = pole.real
    eps = 1 - 1 / (z * (z + 1j * gamma))
    screening = np.sqrt(1 - z * (z + 1j * gamma))
    states = (state(sigma * z * np.sqrt(eps), eps), state(sigma * z),
              state(sigma * z, outgoing=True))
    a0, a1, _ = taylor_coefficients(*states)
    etas = np.unique(np.append(np.geomspace(1e-4, 1e-2, 65), 0.005))
    rows = []
    for eta in etas:
        b0 = eta / screening**3
        b_exact = (1 - 1 / eps) * ntd_eigenvalue(eta, screening)
        exact = scattered(IDENTITY + b_exact * B, *states)
        surface = scattered(IDENTITY + b0 / (1 + eta * LAM) * B, *states)
        observation = a0 + b0 * a1
        rows.append((eta, abs(exact), abs(surface), abs(observation),
                     abs(surface - exact), abs(observation - exact)))
    np.savetxt(ROOT / 'resonant_dipole.csv', rows, delimiter=',', fmt='%.12e',
               header='eta,exact,surface,observation,surface_error,observation_error',
               comments='')
    ref = rows[np.flatnonzero(etas == 0.005)[0]]
    print(f'Local retarded dipole pole: {pole:.9f}')
    print(f'At eta=0.005: surface error {ref[4]:.7f}, observation error {ref[5]:.7f}')


def figure_fragment(data):
    """Return the self-contained PGFPlots figure embedded in the manuscript."""
    common = r"""\begin{loglogaxis}[width=.47\textwidth,height=5.8cm,
 xlabel={$\eta$},ylabel={coefficient error},
 tick label style={font=\scriptsize},label style={font=\small},
 legend style={font=\scriptsize,at={(0.5,-0.27)},anchor=north,
 draw=none,fill=white},grid=major,
 xmajorgrids=true,ymajorgrids=true,log basis x=10,log basis y=10,
"""
    panels = [
        ("name=leftplot,title={(a) Surface and observation expansions},",
         [(1, "metalblue,mark=o", "first-order surface"),
          (2, "fieldteal,mark=triangle*", "first-order observation"),
          (3, "screenorange,mark=square*", "second-order observation"),
          (4, "black!65,mark=diamond*,dashed", "second-order surface")]),
        (r"at={(leftplot.east)},anchor=west,xshift=1.0cm,"
         "\n" + r"title={(b) Local coating representations},",
         [(5, "metalblue,mark=o", r"anisotropic, $h=\eta$"),
          (6, "fieldteal,mark=triangle*", r"isotropic, $h=0.2\eta^2$"),
          (7, "screenorange,mark=square*", r"isotropic, $h=0.2\eta$")])
    ]
    lines = [r"\begin{figure}[htbp]", r"\centering", r"\begin{tikzpicture}"]
    for placement, curves in panels:
        lines += [common + placement, r" title style={font=\small}]"]
        for column, style, label in curves:
            coords = " ".join(f"({eta:.12e},{err:.12e})"
                              for eta, err in data[:, [0, column]])
            lines += [r"\addplot+[" + style + "] coordinates {" + coords + "};",
                      r"\addlegendentry{" + label + "}"]
        lines.append(r"\end{loglogaxis}")
    lines.append(r"""\end{tikzpicture}
\caption{Retarded TM dipole verification for a unit sphere, with
$z=0.55$, $\gamma=0.08$, and $\sigma=2$, so $\kappa=1.1$.
The vertical axis is the absolute error in the scattered coefficient
for unit regular incident coefficient, relative to the exact
hydrodynamic coefficient. In (a), the first-order surface model and
first-order observation expansion have slope $2$; the second-order
surface model and second-order observation expansion have slope $3$.
In (b), the anisotropic layer with $h=\eta$ and isotropic layer with
$h=0.2\eta^2$ have slope $2$; the isotropic layer with $h=0.2\eta$ has
slope $1$. These are fixed-mode checks, not tests of uniformity over
all multipoles.}
\label{fig:convergence}
\end{figure}""")
    return "\n".join(lines) + "\n"


def main():
    a0, a1, a2 = taylor_coefficients()
    etas = np.logspace(-4, -2, 9)
    rows=[]
    for eta in etas:
        b0 = eta / S**3
        exact = scattered(IDENTITY + (1-1/EPS)*ntd_eigenvalue(eta)*B)
        reduced = scattered(IDENTITY + b0/(1+eta*LAM)*B)
        r_l = 1/(1+eta*LAM)
        ntd_second = eta/S*(2*r_l-r_l**2) + eta**2/S**2*r_l**2
        reduced_second = scattered(IDENTITY + (1-1/EPS)*ntd_second*B)
        first = a0 + eta*a1/S**3
        second = first + eta**2*(a1/S**4 + a2/S**6)
        anisotropic = scattered(anisotropic_transfer(eta, eta))
        iso_thin = scattered(isotropic_transfer(eta, .2*eta**2))
        iso_thick = scattered(isotropic_transfer(eta, .2*eta))
        rows.append([eta, *[abs(x-exact) for x in
                     (reduced, first, second, reduced_second,
                      anisotropic, iso_thin, iso_thick)]])
    data=np.array(rows)
    labels=['regularized_surface','first_order_observation','second_order_observation',
            'second_order_surface',
            'anisotropic_h_eta','isotropic_h_0.2eta2','isotropic_h_0.2eta']
    np.savetxt(ROOT/'convergence_data.csv', data, delimiter=',',
               header=','.join(['eta']+labels), comments='', fmt='%.12e')
    slopes=[np.polyfit(np.log(etas[:5]), np.log(data[:5,i+1]), 1)[0]
            for i in range(len(labels))]
    lines=[f'z={Z}, gamma={GAMMA}, sigma={SIGMA}, kappa={KAPPA}, l={L}',
           'Least-squares slopes at the five smallest eta values:']
    lines += [f'{name}: {slope:.6f}' for name,slope in zip(labels,slopes)]
    expected=np.array([2,2,3,3,2,2,1])
    if not np.all(np.abs(np.array(slopes)-expected)<.02):
        raise AssertionError('Convergence slopes differ from the predicted rates.')
    lines.append('All measured slopes agree with the predicted rates within 0.02.')
    (ROOT/'convergence_summary.txt').write_text('\n'.join(lines)+'\n')
    (ROOT/'convergence_fragment.tex').write_text(figure_fragment(data))
    print('\n'.join(lines))

if __name__=='__main__':
    main()
    resonant_dipole()

